Design and performance of the Fermilab Constant Fraction Discriminator ASIC

We present the design and performance characterization results of the novel Fermilab Constant Fraction Discriminator ASIC (FCFD) developed to readout low gain avalanche detector (LGAD) signals by directly using a constant fraction discriminator (CFD) to measure signal arrival time. Silicon detectors with time resolutions less than 30 ps will play a critical role in future collider experiments, and LGADs have been demonstrated to provide the required time resolution and radiation tolerance for many such applications. The FCFD has a specially designed discriminator that is robust against amplitude variations of the signal from the LGAD that normally requires an additional correction step when using a traditional leading edge discriminator based measurement. The application of the CFD directly in the ASIC promises to be more reliable and reduces the complication of timing detectors during their operation. We will present a summary of the measured performance of the FCFD for input signals generated by internal charge injection, LGAD signals from an infrared laser, and LGAD signals from minimum-ionizing particles. The mean time response for a wide range of LGAD signal amplitudes has been measured to vary no more than 15 ps, orders of magnitude more stable than an uncorrected leading edge discriminator based measurement, and effectively removes the need for any additional time-walk correction. The measured contribution to the time resolution from the FCFD ASIC is also found to be 10 ps for signals with charge above 20 fC.

==> plots/CFD_ChargeInjection_TimeMeanVsSignalCharge.C <==
void CFD_ChargeInjection_TimeMeanVsSignalCharge()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu May 11 16:50:55 2023) by ROOT version6.10/09
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   cv->SetHighLightColor(2);
   cv->Range(-4.71052,-62.5,32.21428,62.5);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetLeftMargin(0.15);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1002[9] = {
   3.2,
   5.6,
   7,
   9.4,
   10.2,
   12.6,
   13.1,
   20.1,
   25.7};
   Double_t Graph0_fy1002[9] = {
   -11,
   6,
   9,
   8,
   6,
   3,
   0,
   -3,
   0};
   Double_t Graph0_fex1002[9] = {
   0.064,
   0.112,
   0.14,
   0.188,
   0.204,
   0.252,
   0.262,
   0.402,
   0.514};
   Double_t Graph0_fey1002[9] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   TGraphErrors *gre = new TGraphErrors(9,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,0.8282,28.5218);
   Graph_Graph1002->SetMinimum(-50);
   Graph_Graph1002->SetMaximum(50);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1002->SetLineColor(ci);
   Graph_Graph1002->GetXaxis()->SetTitle("Signal Charge [fC]");
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetTitle("Mean #Delta t [ps]");
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("ape");
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->Print("CFD_ChargeInjection_TimeMeanVsSignalCharge.pdf");
}


==> plots/CFD_ChargeInjection_TimeResolutionVsSignalCharge.C <==
void CFD_ChargeInjection_TimeResolutionVsSignalCharge()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu May  4 15:41:15 2023) by ROOT version6.10/09
   TCanvas *cv = new TCanvas("cv", "cv",87,146,1000,800);
   cv->SetHighLightColor(2);
   cv->Range(-3.432354,-10,32.07226,90);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.12);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[9] = {
   3.2,
   5.6,
   7,
   9.4,
   10.2,
   12.6,
   13.1,
   20.1,
   25.7};
   Double_t Graph0_fy1001[9] = {
   49.1,
   32.2,
   25.3,
   19,
   18,
   15.1,
   13.9,
   9.6,
   8};
   Double_t Graph0_fex1001[9] = {
   0.064,
   0.112,
   0.14,
   0.188,
   0.204,
   0.252,
   0.262,
   0.402,
   0.514};
   Double_t Graph0_fey1001[9] = {
   2.455,
   1.615,
   1.265,
   0.95,
   0.9,
   0.755,
   0.695,
   0.48,
   0.4};
   TGraphErrors *gre = new TGraphErrors(9,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,0.8282,28.5218);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(80);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("Signal Charge [fC]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Time resolution [ps]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ape");
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->SaveAs("CFD_ChargeInjection_TimeResolutionVsSignalCharge.pdf");
}


==> plots/CFD_Laser_TimeMeanVsSignalCharge.C <==
void CFD_Laser_TimeMeanVsSignalCharge()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu May 11 16:16:00 2023) by ROOT version6.10/09
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   gStyle->SetOptFit(1);
   cv->SetHighLightColor(2);
   cv->Range(-4.5437,-62.5,38.7443,62.5);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetLeftMargin(0.15);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1002[9] = {
   21.5,
   10,
   4.9,
   7,
   30.2,
   15,
   6.3,
   5.2,
   5.6};
   Double_t Graph0_fy1002[9] = {
   -0.07,
   1.41,
   -9.82,
   3.75,
   11.95,
   -0.46,
   4.06,
   -6.13,
   -0.78};
   Double_t Graph0_fex1002[9] = {
   1.075,
   0.5,
   0.245,
   0.35,
   1.51,
   0.75,
   0.315,
   0.26,
   0.28};
   Double_t Graph0_fey1002[9] = {
   0.19,
   0.36,
   1.15,
   0.53,
   0.2,
   0.23,
   0.54,
   0.92,
   0.55};
   TGraphErrors *gre = new TGraphErrors(9,Graph0_fx1002,Graph0_fy1002,Graph0_fex1002,Graph0_fey1002);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,1.9495,34.4155);
   Graph_Graph1002->SetMinimum(-50);
   Graph_Graph1002->SetMaximum(50);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1002->SetLineColor(ci);
   Graph_Graph1002->GetXaxis()->SetTitle("Charge from LGAD [fC]");
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetTitle("Mean #Delta t [ps]");
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("ape");
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->Print("CFD_Laser_TimeMeanVsSignalCharge.pdf");
}


==> plots/CFD_Laser_TimeResolutionVsSignalCharge.C <==
void CFD_Laser_TimeResolutionVsSignalCharge()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu May 11 16:16:00 2023) by ROOT version6.10/09
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   gStyle->SetOptFit(1);
   cv->SetHighLightColor(2);
   cv->Range(-3.045269,-10,38.57781,90);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetLeftMargin(0.12);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[9] = {
   21.5,
   10,
   4.9,
   7,
   30.2,
   15,
   6.3,
   5.2,
   5.6};
   Double_t Graph0_fy1001[9] = {
   16,
   25,
   55,
   35,
   13,
   21,
   41,
   53,
   47};
   Double_t Graph0_fex1001[9] = {
   1.075,
   0.5,
   0.245,
   0.35,
   1.51,
   0.75,
   0.315,
   0.26,
   0.28};
   Double_t Graph0_fey1001[9] = {
   0,
   0,
   1,
   1,
   0,
   0,
   1,
   1,
   1};
   TGraphErrors *gre = new TGraphErrors(9,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,1.9495,34.4155);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(80);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("Charge from LGAD [fC]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Time resolution [ps]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ape");
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->Print("CFD_Laser_TimeResolutionVsSignalCharge.pdf");
}


==> plots/CFD_Source_TimeResolutionVsBiasVoltage.C <==
void CFD_Source_TimeResolutionVsBiasVoltage()
{
//=========Macro generated from canvas: cv/cv
//=========  (Thu May  4 16:17:35 2023) by ROOT version6.10/09
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   gStyle->SetOptFit(1);
   cv->SetHighLightColor(2);
   cv->Range(84.3,-12.30769,252.3,90.25641);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.15);
   cv->SetBottomMargin(0.12);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[7] = {
   160,
   225,
   200,
   140,
   180,
   120,
   220};
   Double_t Graph0_fy1001[7] = {
   52,
   35,
   43,
   59,
   50,
   73,
   36};
   Double_t Graph0_fex1001[7] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[7] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   TGraphErrors *gre = new TGraphErrors(7,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,109.5,235.5);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(80);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("LGAD Bias Voltage [V]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Time resolution [ps]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ape");
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->SaveAs("CFD_Source_TimeResolutionVsBiasVoltage.pdf");
}


==> plots/CFD_Testbeam_TimeResolutionVsBiasVoltage.C <==
void CFD_Testbeam_TimeResolutionVsBiasVoltage()
{
//=========Macro generated from canvas: cv/cv
//=========  (Fri May  5 11:33:38 2023) by ROOT version 6.22/06
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(74.11688,-15.58442,253.3377,88.31169);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetGridy();
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetLeftMargin(0.15);
   cv->SetRightMargin(0.08);
   cv->SetTopMargin(0.08);
   cv->SetBottomMargin(0.15);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   TH1F *htemp__1 = new TH1F("htemp__1","",1,101,239);
   htemp__1->SetMinimum(0);
   htemp__1->SetMaximum(80);
   htemp__1->SetStats(0);
   htemp__1->SetLineColor(0);
   htemp__1->SetLineWidth(4);
   htemp__1->GetXaxis()->SetTitle("LGAD Bias Voltage [V]");
   htemp__1->GetXaxis()->SetLabelFont(43);
   htemp__1->GetXaxis()->SetLabelSize(34);
   htemp__1->GetXaxis()->SetTitleSize(38);
   htemp__1->GetXaxis()->SetTitleOffset(0.95);
   htemp__1->GetXaxis()->SetTitleFont(43);
   htemp__1->GetYaxis()->SetTitle("Time resolution [ps]");
   htemp__1->GetYaxis()->SetLabelFont(43);
   htemp__1->GetYaxis()->SetLabelSize(34);
   htemp__1->GetYaxis()->SetTitleSize(38);
   htemp__1->GetYaxis()->SetTitleOffset(1.3);
   htemp__1->GetYaxis()->SetTitleFont(43);
   htemp__1->GetZaxis()->SetLabelFont(43);
   htemp__1->GetZaxis()->SetLabelSize(34);
   htemp__1->GetZaxis()->SetTitleSize(38);
   htemp__1->GetZaxis()->SetTitleOffset(1);
   htemp__1->GetZaxis()->SetTitleFont(43);
   htemp__1->Draw("");
   
   TH1D *timeDiff_vs_BV_channel011683304418dO3753622__2 = new TH1D("timeDiff_vs_BV_channel011683304418dO3753622__2","timeDiff_vs_BV_channel011683304418.3753622",500,0,500);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(121,60.11813);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(141,50.44521);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(161,45.42173);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(181,41.78289);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(191,40.09226);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(201,37.82265);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(206,36.96559);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(211,36.52008);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(216,35.90395);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(221,35.54238);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(226,37.48485);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinContent(231,43.7178);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(121,0.6249838);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(141,0.3869187);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(161,0.2519899);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(181,0.2504625);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(191,0.2648588);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(201,0.2230754);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(206,0.2326103);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(211,0.2599347);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(216,0.1255445);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(221,0.1029525);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(226,0.2288509);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetBinError(231,0.3197463);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetEntries(501);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetStats(0);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetLineWidth(3);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetMarkerStyle(8);
   timeDiff_vs_BV_channel011683304418dO3753622__2->SetMarkerSize(1.3);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetXaxis()->SetLabelFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetXaxis()->SetLabelSize(34);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetXaxis()->SetTitleSize(38);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetXaxis()->SetTitleOffset(1);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetXaxis()->SetTitleFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetYaxis()->SetLabelFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetYaxis()->SetLabelSize(34);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetYaxis()->SetTitleSize(38);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetYaxis()->SetTitleOffset(1);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetYaxis()->SetTitleFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetZaxis()->SetLabelFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetZaxis()->SetLabelSize(34);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetZaxis()->SetTitleSize(38);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetZaxis()->SetTitleOffset(1);
   timeDiff_vs_BV_channel011683304418dO3753622__2->GetZaxis()->SetTitleFont(43);
   timeDiff_vs_BV_channel011683304418dO3753622__2->Draw("P same");
   TLatex *   tex = new TLatex(0.15,0.94,"#bf{FNAL 120 GeV proton beam}");
   tex->SetNDC();
   tex->SetTextFont(43);
   tex->SetTextSize(34);
   tex->SetLineWidth(2);
   tex->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->SaveAs("CFD_Testbeam_TimeResolutionVsBiasVoltage.pdf");
}


==> plots/WaveForms.C <==
void WaveForms()
{
//=========Macro generated from canvas: cv/cv
//=========  (Fri May  5 12:20:36 2023) by ROOT version 6.22/06
   TCanvas *cv = new TCanvas("cv", "cv",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv->SetHighLightColor(2);
   cv->Range(-1.176471,-284.7059,10.58824,62.35294);
   cv->SetFillColor(0);
   cv->SetBorderMode(0);
   cv->SetBorderSize(2);
   cv->SetTickx(1);
   cv->SetTicky(1);
   cv->SetRightMargin(0.05);
   cv->SetTopMargin(0.05);
   cv->SetFrameBorderMode(0);
   cv->SetFrameBorderMode(0);
   
   TH1D *__1 = new TH1D("__1","",1,0,10);
   __1->SetMinimum(-250);
   __1->SetMaximum(45);
   __1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   __1->SetLineColor(ci);
   __1->SetLineWidth(4);
   __1->GetXaxis()->SetTitle("Time [ns]");
   __1->GetXaxis()->SetLabelFont(43);
   __1->GetXaxis()->SetLabelSize(34);
   __1->GetXaxis()->SetTitleSize(38);
   __1->GetXaxis()->SetTitleOffset(1);
   __1->GetXaxis()->SetTitleFont(43);
   __1->GetYaxis()->SetTitle("Amplitude [mV]");
   __1->GetYaxis()->SetLabelFont(43);
   __1->GetYaxis()->SetLabelSize(34);
   __1->GetYaxis()->SetTitleSize(38);
   __1->GetYaxis()->SetTitleOffset(1);
   __1->GetYaxis()->SetTitleFont(43);
   __1->GetZaxis()->SetLabelFont(43);
   __1->GetZaxis()->SetLabelSize(34);
   __1->GetZaxis()->SetTitleSize(38);
   __1->GetZaxis()->SetTitleOffset(1);
   __1->GetZaxis()->SetTitleFont(43);
   __1->Draw("AXIS");
   
   TH1D *__2 = new TH1D("__2","",500,0,20);
   __2->SetBinContent(1,-0.4824221);
   __2->SetBinContent(2,-0.1127232);
   __2->SetBinContent(3,0.124442);
   __2->SetBinContent(4,0.05468755);
   __2->SetBinContent(5,-0.3708149);
   __2->SetBinContent(6,-0.4126676);
   __2->SetBinContent(7,-0.1545759);
   __2->SetBinContent(8,0.2151229);
   __2->SetBinContent(9,0.04771212);
   __2->SetBinContent(10,-0.2871095);
   __2->SetBinContent(11,-0.4893976);
   __2->SetBinContent(12,-0.1057478);
   __2->SetBinContent(13,0.2779019);
   __2->SetBinContent(14,0.4313619);
   __2->SetBinContent(15,0.1523438);
   __2->SetBinContent(16,0.0337612);
   __2->SetBinContent(17,-0.001116074);
   __2->SetBinContent(18,0.0337612);
   __2->SetBinContent(19,-0.2522323);
   __2->SetBinContent(20,-0.433594);
   __2->SetBinContent(21,-0.4545203);
   __2->SetBinContent(22,-0.1545759);
   __2->SetBinContent(23,-0.04296875);
   __2->SetBinContent(24,-0.0220424);
   __2->SetBinContent(25,-0.1755023);
   __2->SetBinContent(26,-0.1266742);
   __2->SetBinContent(27,-0.07784599);
   __2->SetBinContent(28,0.1593193);
   __2->SetBinContent(29,0.3476564);
   __2->SetBinContent(30,0.5987726);
   __2->SetBinContent(31,0.4871654);
   __2->SetBinContent(32,0.1732702);
   __2->SetBinContent(33,-0.2871095);
   __2->SetBinContent(34,-0.3150113);
   __2->SetBinContent(35,-0.1615514);
   __2->SetBinContent(36,-0.001116074);
   __2->SetBinContent(37,-0.2731586);
   __2->SetBinContent(38,-0.5242748);
   __2->SetBinContent(39,-0.6568084);
   __2->SetBinContent(40,-0.4893976);
   __2->SetBinContent(41,-0.4266185);
   __2->SetBinContent(42,-0.2522323);
   __2->SetBinContent(43,-0.09179689);
   __2->SetBinContent(44,0.1941965);
   __2->SetBinContent(45,0.2290738);
   __2->SetBinContent(46,0.2290738);
   __2->SetBinContent(47,-0.001116074);
   __2->SetBinContent(48,-0.2661832);
   __2->SetBinContent(49,-0.7265629);
   __2->SetBinContent(50,-0.8869982);
   __2->SetBinContent(51,-0.7963173);
   __2->SetBinContent(52,-0.4126676);
   __2->SetBinContent(53,-0.2522323);
   __2->SetBinContent(54,-0.1336496);
   __2->SetBinContent(55,-0.1615514);
   __2->SetBinContent(56,-0.02901786);
   __2->SetBinContent(57,0.09654026);
   __2->SetBinContent(58,0.3964846);
   __2->SetBinContent(59,0.417411);
   __2->SetBinContent(60,0.1802457);
   __2->SetBinContent(61,-0.3010604);
   __2->SetBinContent(62,-0.3010604);
   __2->SetBinContent(63,0.04771212);
   __2->SetBinContent(64,0.417411);
   __2->SetBinContent(65,0.09654026);
   __2->SetBinContent(66,-0.3987167);
   __2->SetBinContent(67,-0.5940293);
   __2->SetBinContent(68,-0.1196987);
   __2->SetBinContent(69,0.1941965);
   __2->SetBinContent(70,0.02678577);
   __2->SetBinContent(71,-0.5800784);
   __2->SetBinContent(72,-0.8521209);
   __2->SetBinContent(73,-1.075335);
   __2->SetBinContent(74,-1.458985);
   __2->SetBinContent(75,-2.010046);
   __2->SetBinContent(76,-1.703126);
   __2->SetBinContent(77,-0.775391);
   __2->SetBinContent(78,-0.1824778);
   __2->SetBinContent(79,-0.6568084);
   __2->SetBinContent(80,-1.103237);
   __2->SetBinContent(81,-0.9637282);
   __2->SetBinContent(82,-0.4126676);
   __2->SetBinContent(83,-0.3289622);
   __2->SetBinContent(84,-0.4056922);
   __2->SetBinContent(85,-0.5312502);
   __2->SetBinContent(86,-0.5940293);
   __2->SetBinContent(87,-0.8730473);
   __2->SetBinContent(88,-0.7614402);
   __2->SetBinContent(89,-0.3708149);
   __2->SetBinContent(90,-0.1406251);
   __2->SetBinContent(91,-0.6079802);
   __2->SetBinContent(92,-0.5591521);
   __2->SetBinContent(93,0.696429);
   __2->SetBinContent(94,2.161273);
   __2->SetBinContent(95,1.400949);
   __2->SetBinContent(96,-0.7474892);
   __2->SetBinContent(97,-1.235771);
   __2->SetBinContent(98,-0.8172437);
   __2->SetBinContent(99,-9.662114);
   __2->SetBinContent(100,-39.17524);
   __2->SetBinContent(101,-88.38705);
   __2->SetBinContent(102,-139.3078);
   __2->SetBinContent(103,-172.3715);
   __2->SetBinContent(104,-182.5068);
   __2->SetBinContent(105,-181.035);
   __2->SetBinContent(106,-180.8327);
   __2->SetBinContent(107,-185.0319);
   __2->SetBinContent(108,-188.8475);
   __2->SetBinContent(109,-188.3383);
   __2->SetBinContent(110,-184.8366);
   __2->SetBinContent(111,-181.6279);
   __2->SetBinContent(112,-181.1396);
   __2->SetBinContent(113,-184.0763);
   __2->SetBinContent(114,-190.5983);
   __2->SetBinContent(115,-198.8573);
   __2->SetBinContent(116,-205.2607);
   __2->SetBinContent(117,-206.8162);
   __2->SetBinContent(118,-204.6329);
   __2->SetBinContent(119,-202.4496);
   __2->SetBinContent(120,-202.7705);
   __2->SetBinContent(121,-204.2911);
   __2->SetBinContent(122,-204.7585);
   __2->SetBinContent(123,-203.5866);
   __2->SetBinContent(124,-202.4426);
   __2->SetBinContent(125,-202.5263);
   __2->SetBinContent(126,-203.8307);
   __2->SetBinContent(127,-205.184);
   __2->SetBinContent(128,-205.9931);
   __2->SetBinContent(129,-206.321);
   __2->SetBinContent(130,-206.5372);
   __2->SetBinContent(131,-206.5512);
   __2->SetBinContent(132,-206.4814);
   __2->SetBinContent(133,-206.5721);
   __2->SetBinContent(134,-207.0743);
   __2->SetBinContent(135,-207.5626);
   __2->SetBinContent(136,-207.6882);
   __2->SetBinContent(137,-207.3813);
   __2->SetBinContent(138,-207.1859);
   __2->SetBinContent(139,-207.3533);
   __2->SetBinContent(140,-207.8625);
   __2->SetBinContent(141,-208.302);
   __2->SetBinContent(142,-208.5741);
   __2->SetBinContent(143,-208.6578);
   __2->SetBinContent(144,-208.6787);
   __2->SetBinContent(145,-208.4555);
   __2->SetBinContent(146,-208.1834);
   __2->SetBinContent(147,-208.2323);
   __2->SetBinContent(148,-208.9716);
   __2->SetBinContent(149,-209.7808);
   __2->SetBinContent(150,-209.8715);
   __2->SetBinContent(151,-209.2786);
   __2->SetBinContent(152,-209.1042);
   __2->SetBinContent(153,-209.6832);
   __2->SetBinContent(154,-210.5341);
   __2->SetBinContent(155,-211.0294);
   __2->SetBinContent(156,-211.3852);
   __2->SetBinContent(157,-211.5944);
   __2->SetBinContent(158,-211.4828);
   __2->SetBinContent(159,-211.0364);
   __2->SetBinContent(160,-211.0503);
   __2->SetBinContent(161,-211.706);
   __2->SetBinContent(162,-212.292);
   __2->SetBinContent(163,-212.0618);
   __2->SetBinContent(164,-211.8944);
   __2->SetBinContent(165,-212.85);
   __2->SetBinContent(166,-214.2451);
   __2->SetBinContent(167,-213.8545);
   __2->SetBinContent(168,-211.8455);
   __2->SetBinContent(169,-210.9597);
   __2->SetBinContent(170,-210.869);
   __2->SetBinContent(171,-202.9449);
   __2->SetBinContent(172,-176.487);
   __2->SetBinContent(173,-131.5651);
   __2->SetBinContent(174,-83.51819);
   __2->SetBinContent(175,-50.20343);
   __2->SetBinContent(176,-37.20119);
   __2->SetBinContent(177,-35.88283);
   __2->SetBinContent(178,-35.15738);
   __2->SetBinContent(179,-31.4604);
   __2->SetBinContent(180,-27.61692);
   __2->SetBinContent(181,-27.12864);
   __2->SetBinContent(182,-29.87697);
   __2->SetBinContent(183,-33.88087);
   __2->SetBinContent(184,-35.97351);
   __2->SetBinContent(185,-34.01341);
   __2->SetBinContent(186,-27.12864);
   __2->SetBinContent(187,-18.03963);
   __2->SetBinContent(188,-11.00838);
   __2->SetBinContent(189,-9.187784);
   __2->SetBinContent(190,-11.00838);
   __2->SetBinContent(191,-12.82199);
   __2->SetBinContent(192,-12.1384);
   __2->SetBinContent(193,-10.31781);
   __2->SetBinContent(194,-9.4389);
   __2->SetBinContent(195,-10.51312);
   __2->SetBinContent(196,-12.1105);
   __2->SetBinContent(197,-12.83594);
   __2->SetBinContent(198,-11.76172);
   __2->SetBinContent(199,-9.843476);
   __2->SetBinContent(200,-8.211221);
   __2->SetBinContent(201,-7.750841);
   __2->SetBinContent(202,-8.036835);
   __2->SetBinContent(203,-8.741355);
   __2->SetBinContent(204,-9.173833);
   __2->SetBinContent(205,-9.076177);
   __2->SetBinContent(206,-8.113564);
   __2->SetBinContent(207,-7.143977);
   __2->SetBinContent(208,-6.941689);
   __2->SetBinContent(209,-7.799669);
   __2->SetBinContent(210,-8.448385);
   __2->SetBinContent(211,-8.239123);
   __2->SetBinContent(212,-7.325339);
   __2->SetBinContent(213,-6.844033);
   __2->SetBinContent(214,-6.851008);
   __2->SetBinContent(215,-7.060271);
   __2->SetBinContent(216,-6.920763);
   __2->SetBinContent(217,-6.837057);
   __2->SetBinContent(218,-6.732425);
   __2->SetBinContent(219,-6.613842);
   __2->SetBinContent(220,-6.083708);
   __2->SetBinContent(221,-5.588451);
   __2->SetBinContent(222,-5.33036);
   __2->SetBinContent(223,-5.616354);
   __2->SetBinContent(224,-5.832592);
   __2->SetBinContent(225,-5.769813);
   __2->SetBinContent(226,-5.232703);
   __2->SetBinContent(227,-4.849054);
   __2->SetBinContent(228,-4.751397);
   __2->SetBinContent(229,-5.086219);
   __2->SetBinContent(230,-5.295483);
   __2->SetBinContent(231,-5.33036);
   __2->SetBinContent(232,-4.995538);
   __2->SetBinContent(233,-4.772324);
   __2->SetBinContent(234,-4.695594);
   __2->SetBinContent(235,-4.911833);
   __2->SetBinContent(236,-4.925784);
   __2->SetBinContent(237,-4.856029);
   __2->SetBinContent(238,-4.660717);
   __2->SetBinContent(239,-4.660717);
   __2->SetBinContent(240,-4.528183);
   __2->SetBinContent(241,-4.458428);
   __2->SetBinContent(242,-4.402625);
   __2->SetBinContent(243,-4.583986);
   __2->SetBinContent(244,-4.500281);
   __2->SetBinContent(245,-4.249166);
   __2->SetBinContent(246,-3.851565);
   __2->SetBinContent(247,-3.698105);
   __2->SetBinContent(248,-3.502792);
   __2->SetBinContent(249,-3.544645);
   __2->SetBinContent(250,-3.921319);
   __2->SetBinContent(251,-3.411539);
   __2->SetEntries(251);
   __2->SetStats(0);

   ci = TColor::GetColor("#332288");
   __2->SetLineColor(ci);
   __2->SetLineWidth(3);
   __2->GetXaxis()->SetLabelFont(43);
   __2->GetXaxis()->SetLabelSize(34);
   __2->GetXaxis()->SetTitleSize(38);
   __2->GetXaxis()->SetTitleOffset(1);
   __2->GetXaxis()->SetTitleFont(43);
   __2->GetYaxis()->SetLabelFont(43);
   __2->GetYaxis()->SetLabelSize(34);
   __2->GetYaxis()->SetTitleSize(38);
   __2->GetYaxis()->SetTitleOffset(1);
   __2->GetYaxis()->SetTitleFont(43);
   __2->GetZaxis()->SetLabelFont(43);
   __2->GetZaxis()->SetLabelSize(34);
   __2->GetZaxis()->SetTitleSize(38);
   __2->GetZaxis()->SetTitleOffset(1);
   __2->GetZaxis()->SetTitleFont(43);
   __2->Draw("hist l same");
   
   TH1D *__3 = new TH1D("__3","",500,0,20);
   __3->SetBinContent(1,-0.8766745);
   __3->SetBinContent(2,-1.309153);
   __3->SetBinContent(3,-1.085938);
   __3->SetBinContent(4,-0.7232146);
   __3->SetBinContent(5,-0.618583);
   __3->SetBinContent(6,-1.030135);
   __3->SetBinContent(7,-1.204521);
   __3->SetBinContent(8,-1.009208);
   __3->SetBinContent(9,-0.4930248);
   __3->SetBinContent(10,-0.262835);
   __3->SetBinContent(11,-0.08147326);
   __3->SetBinContent(12,0.03013393);
   __3->SetBinContent(13,0.2393974);
   __3->SetBinContent(14,0.1487166);
   __3->SetBinContent(15,0.07198664);
   __3->SetBinContent(16,0.05803573);
   __3->SetBinContent(17,0.3510047);
   __3->SetBinContent(18,0.5044646);
   __3->SetBinContent(19,0.5951454);
   __3->SetBinContent(20,0.4626119);
   __3->SetBinContent(21,0.4068083);
   __3->SetBinContent(22,0.2742747);
   __3->SetBinContent(23,0.3649556);
   __3->SetBinContent(24,0.4556364);
   __3->SetBinContent(25,0.6090963);
   __3->SetBinContent(26,0.3649556);
   __3->SetBinContent(27,-0.01869422);
   __3->SetBinContent(28,-0.402344);
   __3->SetBinContent(29,-0.2907368);
   __3->SetBinContent(30,-0.08844872);
   __3->SetBinContent(31,0.03013393);
   __3->SetBinContent(32,-0.2070314);
   __3->SetBinContent(33,-0.2488841);
   __3->SetBinContent(34,-0.1930805);
   __3->SetBinContent(35,-0.1651787);
   __3->SetBinContent(36,-0.6464847);
   __3->SetBinContent(37,-1.085938);
   __3->SetBinContent(38,-1.141742);
   __3->SetBinContent(39,-0.618583);
   __3->SetBinContent(40,-0.402344);
   __3->SetBinContent(41,-0.6674111);
   __3->SetBinContent(42,-1.239398);
   __3->SetBinContent(43,-1.274275);
   __3->SetBinContent(44,-1.016184);
   __3->SetBinContent(45,-0.8557482);
   __3->SetBinContent(46,-1.288226);
   __3->SetBinContent(47,-1.65095);
   __3->SetBinContent(48,-1.657925);
   __3->SetBinContent(49,-1.253349);
   __3->SetBinContent(50,-1.253349);
   __3->SetBinContent(51,-1.553293);
   __3->SetBinContent(52,-1.860213);
   __3->SetBinContent(53,-1.560269);
   __3->SetBinContent(54,-1.19057);
   __3->SetBinContent(55,-1.071987);
   __3->SetBinContent(56,-1.399833);
   __3->SetBinContent(57,-1.427735);
   __3->SetBinContent(58,-1.141742);
   __3->SetBinContent(59,-0.6883374);
   __3->SetBinContent(60,-0.6813619);
   __3->SetBinContent(61,-0.7511165);
   __3->SetBinContent(62,-0.7301902);
   __3->SetBinContent(63,-0.4302458);
   __3->SetBinContent(64,-0.5000002);
   __3->SetBinContent(65,-0.8696991);
   __3->SetBinContent(66,-1.302177);
   __3->SetBinContent(67,-1.148717);
   __3->SetBinContent(68,-0.7859937);
   __3->SetBinContent(69,-0.5279021);
   __3->SetBinContent(70,-0.744141);
   __3->SetBinContent(71,-0.8696991);
   __3->SetBinContent(72,-0.8487728);
   __3->SetBinContent(73,-0.618583);
   __3->SetBinContent(74,-0.6813619);
   __3->SetBinContent(75,-0.744141);
   __3->SetBinContent(76,-0.7580919);
   __3->SetBinContent(77,-0.541853);
   __3->SetBinContent(78,-0.6464847);
   __3->SetBinContent(79,-1.03711);
   __3->SetBinContent(80,-1.727679);
   __3->SetBinContent(81,-2.271765);
   __3->SetBinContent(82,-2.962334);
   __3->SetBinContent(83,-3.855192);
   __3->SetBinContent(84,-5.368864);
   __3->SetBinContent(85,-7.349892);
   __3->SetBinContent(86,-10.20983);
   __3->SetBinContent(87,-14.06028);
   __3->SetBinContent(88,-19.25001);
   __3->SetBinContent(89,-25.25587);
   __3->SetBinContent(90,-31.8128);
   __3->SetBinContent(91,-38.52318);
   __3->SetBinContent(92,-45.7637);
   __3->SetBinContent(93,-53.52737);
   __3->SetBinContent(94,-61.84909);
   __3->SetBinContent(95,-70.02431);
   __3->SetBinContent(96,-77.52989);
   __3->SetBinContent(97,-83.6962);
   __3->SetBinContent(98,-88.53017);
   __3->SetBinContent(99,-92.01791);
   __3->SetBinContent(100,-94.27795);
   __3->SetBinContent(101,-95.0871);
   __3->SetBinContent(102,-94.53604);
   __3->SetBinContent(103,-92.96656);
   __3->SetBinContent(104,-90.94369);
   __3->SetBinContent(105,-88.66969);
   __3->SetBinContent(106,-86.1655);
   __3->SetBinContent(107,-83.4381);
   __3->SetBinContent(108,-80.7665);
   __3->SetBinContent(109,-78.10188);
   __3->SetBinContent(110,-74.98386);
   __3->SetBinContent(111,-70.77068);
   __3->SetBinContent(112,-65.6228);
   __3->SetBinContent(113,-60.11917);
   __3->SetBinContent(114,-54.67833);
   __3->SetBinContent(115,-48.89568);
   __3->SetBinContent(116,-42.61079);
   __3->SetBinContent(117,-36.20733);
   __3->SetBinContent(118,-30.6479);
   __3->SetBinContent(119,-26.0999);
   __3->SetBinContent(120,-22.38199);
   __3->SetBinContent(121,-18.98494);
   __3->SetBinContent(122,-16.14594);
   __3->SetBinContent(123,-13.78823);
   __3->SetBinContent(124,-11.86998);
   __3->SetBinContent(125,-9.840128);
   __3->SetBinContent(126,-7.928855);
   __3->SetBinContent(127,-6.21987);
   __3->SetBinContent(128,-5.006141);
   __3->SetBinContent(129,-3.708707);
   __3->SetBinContent(130,-2.292691);
   __3->SetBinContent(131,-0.6883374);
   __3->SetBinContent(132,0.5323663);
   __3->SetBinContent(133,1.474052);
   __3->SetBinContent(134,1.913505);
   __3->SetBinContent(135,2.101843);
   __3->SetBinContent(136,1.913505);
   __3->SetBinContent(137,1.927456);
   __3->SetBinContent(138,2.101843);
   __3->SetBinContent(139,2.408762);
   __3->SetBinContent(140,2.234376);
   __3->SetBinContent(141,1.843751);
   __3->SetBinContent(142,1.404298);
   __3->SetBinContent(143,1.334543);
   __3->SetBinContent(144,1.208985);
   __3->SetBinContent(145,0.9997215);
   __3->SetBinContent(146,0.5393418);
   __3->SetBinContent(147,0.3440292);
   __3->SetBinContent(148,0.3231029);
   __3->SetBinContent(149,0.4626119);
   __3->SetBinContent(150,0.1835938);
   __3->SetBinContent(151,-0.3186386);
   __3->SetBinContent(152,-0.8906255);
   __3->SetBinContent(153,-0.9115518);
   __3->SetBinContent(154,-0.6813619);
   __3->SetBinContent(155,-0.4232703);
   __3->SetBinContent(156,-0.6953129);
   __3->SetBinContent(157,-1.134766);
   __3->SetBinContent(158,-1.57422);
   __3->SetBinContent(159,-1.630023);
   __3->SetBinContent(160,-1.720704);
   __3->SetBinContent(161,-1.853238);
   __3->SetBinContent(162,-2.132256);
   __3->SetBinContent(163,-2.083427);
   __3->SetBinContent(164,-1.950894);
   __3->SetBinContent(165,-1.832311);
   __3->SetBinContent(166,-2.041575);
   __3->SetBinContent(167,-2.076452);
   __3->SetBinContent(168,-1.916017);
   __3->SetBinContent(169,-1.532367);
   __3->SetBinContent(170,-1.49749);
   __3->SetBinContent(171,-1.581195);
   __3->SetBinContent(172,-1.657925);
   __3->SetBinContent(173,-1.239398);
   __3->SetBinContent(174,-0.6255584);
   __3->SetBinContent(175,0.1417411);
   __3->SetBinContent(176,0.6718754);
   __3->SetBinContent(177,1.271764);
   __3->SetBinContent(178,1.98326);
   __3->SetBinContent(179,3.169086);
   __3->SetBinContent(180,4.37584);
   __3->SetBinContent(181,5.380304);
   __3->SetBinContent(182,5.78488);
   __3->SetBinContent(183,6.077849);
   __3->SetBinContent(184,6.335941);
   __3->SetBinContent(185,6.621934);
   __3->SetBinContent(186,6.252236);
   __3->SetBinContent(187,5.296598);
   __3->SetBinContent(188,3.943361);
   __3->SetBinContent(189,2.91797);
   __3->SetBinContent(190,1.948383);
   __3->SetBinContent(191,0.9229916);
   __3->SetBinContent(192,-0.3744422);
   __3->SetBinContent(193,-1.239398);
   __3->SetBinContent(194,-1.6649);
   __3->SetBinContent(195,-1.825336);
   __3->SetBinContent(196,-2.446151);
   __3->SetBinContent(197,-3.164622);
   __3->SetBinContent(198,-3.652904);
   __3->SetBinContent(199,-3.534321);
   __3->SetBinContent(200,-3.457591);
   __3->SetBinContent(201,-3.645928);
   __3->SetBinContent(202,-4.210939);
   __3->SetBinContent(203,-4.538785);
   __3->SetBinContent(204,-4.678295);
   __3->SetBinContent(205,-4.566688);
   __3->SetBinContent(206,-4.496933);
   __3->SetBinContent(207,-4.141185);
   __3->SetBinContent(208,-3.680805);
   __3->SetBinContent(209,-3.185549);
   __3->SetBinContent(210,-3.12277);
   __3->SetBinContent(211,-3.115794);
   __3->SetBinContent(212,-2.96931);
   __3->SetBinContent(213,-2.369421);
   __3->SetBinContent(214,-1.936943);
   __3->SetBinContent(215,-1.902066);
   __3->SetBinContent(216,-2.446151);
   __3->SetBinContent(217,-2.864678);
   __3->SetBinContent(218,-2.913506);
   __3->SetBinContent(219,-2.453126);
   __3->SetBinContent(220,-2.285715);
   __3->SetBinContent(221,-2.571709);
   __3->SetBinContent(222,-3.13672);
   __3->SetBinContent(223,-3.108819);
   __3->SetBinContent(224,-2.66239);
   __3->SetBinContent(225,-2.250838);
   __3->SetBinContent(226,-2.481028);
   __3->SetBinContent(227,-2.683316);
   __3->SetBinContent(228,-2.390347);
   __3->SetBinContent(229,-1.49749);
   __3->SetBinContent(230,-0.9813063);
   __3->SetBinContent(231,-1.030135);
   __3->SetBinContent(232,-1.357981);
   __3->SetBinContent(233,-1.092914);
   __3->SetBinContent(234,-0.5906811);
   __3->SetBinContent(235,-0.2907368);
   __3->SetBinContent(236,-0.604632);
   __3->SetBinContent(237,-0.7999446);
   __3->SetBinContent(238,-0.7162392);
   __3->SetBinContent(239,-0.4232703);
   __3->SetBinContent(240,-0.5906811);
   __3->SetBinContent(241,-0.8976009);
   __3->SetBinContent(242,-1.155693);
   __3->SetBinContent(243,-1.092914);
   __3->SetBinContent(244,-1.274275);
   __3->SetBinContent(245,-1.609097);
   __3->SetBinContent(246,-1.992746);
   __3->SetBinContent(247,-1.909041);
   __3->SetBinContent(248,-1.74163);
   __3->SetBinContent(249,-1.609097);
   __3->SetBinContent(250,-1.734655);
   __3->SetBinContent(251,-0.4946736);
   __3->SetEntries(251);
   __3->SetStats(0);

   ci = TColor::GetColor("#117733");
   __3->SetLineColor(ci);
   __3->SetLineWidth(3);
   __3->GetXaxis()->SetLabelFont(43);
   __3->GetXaxis()->SetLabelSize(34);
   __3->GetXaxis()->SetTitleSize(38);
   __3->GetXaxis()->SetTitleOffset(1);
   __3->GetXaxis()->SetTitleFont(43);
   __3->GetYaxis()->SetLabelFont(43);
   __3->GetYaxis()->SetLabelSize(34);
   __3->GetYaxis()->SetTitleSize(38);
   __3->GetYaxis()->SetTitleOffset(1);
   __3->GetYaxis()->SetTitleFont(43);
   __3->GetZaxis()->SetLabelFont(43);
   __3->GetZaxis()->SetLabelSize(34);
   __3->GetZaxis()->SetTitleSize(38);
   __3->GetZaxis()->SetTitleOffset(1);
   __3->GetZaxis()->SetTitleFont(43);
   __3->Draw("hist l same");
   
   TLegend *leg = new TLegend(0.3,0.83,0.99,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(43);
   leg->SetTextSize(30);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("","FCFD Discriminator","L");

   ci = TColor::GetColor("#332288");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   entry=leg->AddEntry("","Spy Waveform","L");

   ci = TColor::GetColor("#117733");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(43);
   leg->Draw();
   cv->Modified();
   cv->cd();
   cv->SetSelected(cv);
   cv->SaveAs("WaveForms.pdf");
}

